Hook length property of $d$-complete posets via $q$-integrals

The hook length formula for $d$-complete posets states that the $P$-partition generating function for them is given by a product in terms of hook lengths. We give a new proof of the hook length formula using $q$-integrals. The proof is done by a case-by-case analysis consisting of two steps. First, we express the $P$-partition generating function for each case as a $q$-integral and then we evaluate the $q$-integrals. Several $q$-integrals are evaluated using partial fraction expansion identities and others are verified by computer.

==> check_d_complete.sage <==
import time

var('x1','x2','x3','x4','x5','x6')
var('y1','y2','y3')
var('q','a','b','c','d','e','k','m')
var('la1','la2','la3','la4','la5','la6')
var('mu1','mu2','mu3','mu4','mu5')

###########################################

def q_integral(f,x,a,b,q):
    S = 0
    for c in (f*x^0).coefficients(x):
        S += factor(c[0] * (b^(c[1]+1)-a^(c[1]+1))*(1-q)/(1-q^(c[1]+1)))
    return S

def q_multi_integral(f,X,R,q):
    # X is a list of variables
    # R is a list of ranges [a_i,b_i] for a_i < x_i < b_i
    if len(R) == 1:
        return q_integral(f,X[0],R[0][0],R[0][1],q)
    f1 = q_integral(f,X[0],R[0][0],R[0][1],q)
    return q_multi_integral(f1,X[1:],R[1:],q)

def q_integral_over_simplex(f,X,q):
    """
    Return the q-integral of a polynomial f over 0<X[0]<X[1]<...<X[n-1]<1
    """
    f1 = f.expand()
    if isinstance(f1,Integer) or f1.operator() != (x1+x2).operator():
        F = [f1]
    else:
        F = f1.operands()
    s = 0
    for t in F:
        A = mdeg(t,X)
        C = factor(mcoeff(t,X))
        H = [j+1+add(A[:j+1]) for j in range(len(A))]
        s = s + C*mul((1-q)/(1-q^i) for i in H)
    return s

def mdeg(f,X):
    """
    Return the degrees of a monomial f
    """
    L = log(f).log_expand()
    return [L.coefficient(log(x)) for x in X]

def mcoeff(f,X):
    """
    Return the coefficient of a monomial f
    """
    M = mdeg(f,X)
    return f/mul(X[i]^M[i] for i in range(len(X)))

def pochhammer(a,q,n):
    if n >= 0:
        return mul(1-a*q^i for i in range(n))
    return 1/mul(1-a/q^i for i in range(1,-n+1))

def alternant(la,X):
    """
    Return the alternant a_(la+delta_n)(X[0],...,X[n-1]), i.e., det(X[i]^(la[j]+n-j)) if la=[0,la_1,...,la_n]
    Return the alternant a_(delta_n)(X[0],...,X[n-1]), i.e., det(X[i]^(n-j)) if la=[]
    """
    n = len(X)
    return matrix([[X[i]^(la[j]+n-j if len(la)>j else n-j)
                        for j in range(1,n+1)] for i in range(n)]).determinant()

def print_time(t):
    h = floor(t/3600)
    m = floor((t-3600*h)/60)
    s = t - 3600*h - 60*m
    print "It took %s hours %s minutes %s seconds." %(h,m,s)

def test_all():

    total_start = time.time()

    print "Testing Class3()"
    start = time.time()
    print Class3()
    end = time.time()
    print_time(end-start)

    print "Testing Class5()"
    start = time.time()
    print Class5()
    end = time.time()
    print_time(end-start)

    print "Testing Class6()"
    start = time.time()
    print Class6()
    end = time.time()
    print_time(end-start)

    print "Testing Class7()"
    start = time.time()
    print Class7()
    end = time.time()
    print_time(end-start)

    print "Testing Class8_1()"
    start = time.time()
    print Class8_1()
    end = time.time()
    print_time(end-start)
    
    print "Testing Class8_2()"
    start = time.time()
    print Class8_2()
    end = time.time()
    print_time(end-start)

    print "Testing Class8_3()"
    start = time.time()
    print Class8_3()
    end = time.time()
    print_time(end-start)

    print "Testing Class8_4()"
    start = time.time()
    print Class8_4()
    end = time.time()
    print_time(end-start)

    print "Testing Class9_1()"
    start = time.time()
    print Class9_1()
    end = time.time()
    print_time(end-start)

    print "Testing Class9_2()"
    start = time.time()
    print Class9_2()
    end = time.time()
    print_time(end-start)

    print "Testing Class10()"
    start = time.time()
    print Class10()
    end = time.time()
    print_time(end-start)

    print "Testing Class12()"
    start = time.time()
    print Class12()
    end = time.time()
    print_time(end-start)

    print "Testing Class13()"
    start = time.time()
    print Class13()
    end = time.time()
    print_time(end-start)

    print "Testing Class14()"
    start = time.time()
    print Class14()
    end = time.time()
    print_time(end-start)

    print "Testing Class15()"
    start = time.time()
    print Class15()
    end = time.time()
    print_time(end-start)

    total_end = time.time()
    print "All checked!"
    print_time(total_end - total_start)

###########################################

def Class3():                             #checked
    la = [0,la1,la2]
    mu = [0,mu1,mu2]
    LHS = q_integral_over_simplex(x1^m*alternant(la,[x1,x2])*alternant(mu,[x1,x2]), [x1,x2],q)
    RHS = (q^(la[2]+mu[2]+m+1)*(1-q)^2*(1-q^(add(la)+add(mu)+2*m+4))
               *(1-q^(la[1]-la[2]+1))*(1-q^(mu[1]-mu[2]+1))
               /(1-q^(add(la)+add(mu)+m+4))
               /mul(mul(1-q^(la[i]+mu[j]+m+5-i-j) for i in range(1,3)) for j in range(1,3)))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class5():                             #checked
    la = [0,la1,la2]
    mu = [0,mu1,mu2,mu3]
    LHS = q_integral_over_simplex(x1*alternant([],[x2,x3])*alternant(la,[x1,x2])
                                      *alternant(mu,[x1,x2,x3]),[x1,x2,x3],q)
    RHS = (-q^(add(i*(la[i]+mu[i+1]) for i in range(1,3))+7)*(1-q)^4*(1-q^(la[1]-la[2]+1))
               *(1-q^(add(la)+add(mu)+la[1]+10))*(1-q^(add(la)+add(mu)+la[2]+9))/(1-q^(add(la)+add(mu)+9))
               *mul(mul(1-q^(mu[i]-mu[j]+j-i) for i in range(1,j)) for j in range(1,4))
               /mul(mul(1-q^(la[i]+mu[j]+7-i-j) for i in range(1,3)) for j in range(1,4))
               /mul(1-q^(add(la)+add(mu)-mu[i]+4+i) for i in range(1,4)))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class6():                             #checked
    mu = [0,mu1,mu2,mu3,mu4]
    LHS = q_integral_over_simplex(x2^m*alternant(mu,[x1,x2,x3,x4]),[x1,x2,x3,x4],q)
    RHS = (q^(add(i*mu[i+1] for i in range(1,4))+2*m+10)*(1-q)^4
               /mul(1-q^(mu[i]+5-i) for i in range(1,5))
               *(1-q^(add(mu)+2*m+10))/(1-q^(add(mu)+m+10))
               *mul(mul((1-q^(mu[i]-mu[j]+j-i))
                         /(1-q^(mu[i]+mu[j]+m+10-i-j))
                            for i in range(1,j)) for j in range(1,5)))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class7():                             #checked
    la = [0,la1,la2,la3]
    mu = [0,mu1,mu2,0]
    LHS = q_integral_over_simplex((x1-x2)*(x3-x4)*alternant(la,[x1,x2,x3])
                                      *alternant(mu,[x2,x3,x4]), [x1,x2,x3,x4],q)
    RHS = (q^(add(i*la[i] for i in range(1,4))+mu[2]+13)*(1-q)^6
               *(1-q^(mu[1]+2))*(1-q^(mu[2]+1))*(1-q^(mu[1]-mu[2]+1))
               /pochhammer(q^(add(la)+add(mu)+10),q,3)
               *mul((1-q^(add(la)+add(mu)+la[i]+15-i))/pochhammer(q^(la[i]+4-i),q,2)
                        for i in range(1,4))
               *mul(mul(1-q^(la[i]-la[j]+j-i) for i in range(1,j)) for j in range(1,4))
               /mul(mul(1-q^(add(la)+add(mu)-la[i]-mu[j]+3+i+j) for i in range(1,4)) for j in range(1,3)))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class8_1():                           #checked
    la = [0,la1,la2,la3]
    LHS = q_integral_over_simplex(x1^2*(x1-x2)*(x3-x4)
                                      *alternant([],[x2,x3,x4])*alternant(la,[x1,x2,x3]), [x1,x2,x3,x4],q)
    RHS = (q^(add(i*la[i] for i in range(1,4))+19)*(1-q)^9*(1+q)
               /pochhammer(q^(add(la)+10),q,2)/(1-q^(add(la)+14))
               *mul((1-q^(add(la)+la[i]+17-i))/pochhammer(q^(la[i]+6-i),q,2)
                        /pochhammer(q^(add(la)-la[i]+5+i),q,2) for i in range(1,4))
               *mul(mul(1-q^(la[i]-la[j]+j-i) for i in range(1,j)) for j in range(1,4)))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class8_2():                           #checked
    la = [0,la1,la2,la3,la4]
    LHS = q_integral_over_simplex((x1^2-x2^2)*(x2-x3)*(x4-x5)
                                      *alternant([],[x3,x4,x5])*alternant(la,[x1,x2,x3,x4]), [x1,x2,x3,x4,x5],q)
    RHS = (q^(add(i*la[i] for i in range(1,5))+29)*(1-q)^11*(1+q)^2
               /pochhammer(q^(add(la)+15),q^2,2)/(1-q^(add(la)+18))
               *mul((1-q^(add(la)+la[i]+22-i))/pochhammer(q^(la[i]+5-i),q^2,2)
                        /(1-q^(add(la)-la[i]+9+i)) for i in range(1,5))
               *mul(mul((1-q^(la[i]-la[j]+j-i))/(1-q^(la[i]+la[j]+13-i-j)) for i in range(1,j)) for j in range(1,5)))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class8_3():                           #checked
    la = [0,la1,la2,la3,la4]
    LHS = q_integral_over_simplex(x1*x2*(x1-x2)*(x2-x3)*(x4-x5)
                                      *alternant([],[x3,x4,x5])*alternant(la,[x1,x2,x3,x4]), [x1,x2,x3,x4,x5],q)
    RHS = (q^(add(i*la[i] for i in range(1,5))+33)*(1-q)^11*(1+q)
               /pochhammer(q^(add(la)+16),q,2)/(1-q^(add(la)+19))
               *mul((1-q^(add(la)+la[i]+23-i))/pochhammer(q^(la[i]+6-i),q,2)
                        /(1-q^(add(la)-la[i]+9+i)) for i in range(1,5))
               *mul(mul((1-q^(la[i]-la[j]+j-i))/(1-q^(la[i]+la[j]+14-i-j)) for i in range(1,j)) for j in range(1,5)))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class8_4_old():                           #takes too long
    la = [0,la1,la2,la3,la4,la5]
    LHS =q_integral_over_simplex((x3-x4)*(x5-x6)*alternant([],[x1,x2,x3])*alternant([],[x4,x5,x6])
                                      *alternant(la,[x1,x2,x3,x4,x5]), [x1,x2,x3,x4,x5,x6],q)
    RHS = (q^(add(i*la[i] for i in range(1,6))+48)*(1-q)^14*(1+q)^2/pochhammer(q^(add(la)+21),q,4)
               *mul((1-q^(add(la)+la[i]+29-i))/pochhammer(q^(la[i]+6-i),q,3) for i in range(1,6))
               *mul(mul((1-q^(la[i]-la[j]+j-i))/(1-q^(add(la)-la[i]-la[j]+i+j+7)) for i in range(1,j)) for j in range(1,6)))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class8_4_f(nu,e):
    return factor(q_integral_over_simplex(x4^e*(x1-x2)*alternant(nu,[x1,x2,x3,x4]), [x1,x2,x3,x4],q))

def Class8_4():                           #checked
    mu = [0,mu1,mu2,mu3,mu4,mu5]
    def hat(mu,l):
        L = [0]
        for i in range(1,5):
            if i<l:
                L.append(mu[i]+1)
            else:
                L.append(mu[i+1])
        return L
    LHS = (mul((1-q^(add(mu)+mu[j]+23-j))/pochhammer(q^(mu[j]+6-j),q,2) for j in range(1,6))
               *mul(mul((1-q^(mu[i]-mu[j]+j-i))/(1-q^(add(mu)-mu[i]-mu[j]+i+j+4)) for i in range(1,j)) for j in range(1,6)))
    RHS = add((-1)^(5-l)*q^(-add((i-1)*mu[i] for i in range(1,6))-23)/(1-q)^6
                    *((1-q^(add(mu)+16))*(1+q^(add(mu)+17))*Class8_4_f(hat(mu,l),1)
                          -(1-q^(2*add(mu)+33))*Class8_4_f(hat(mu,l),0)) for l in range(1,6))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class9_1():                           #checked
    la = [0,la1,la2,la3,la4]
    LHS = q_integral_over_simplex(x1*(x1^2-x2^2)*(x2-x3)*(x4-x5)
                                      *alternant([],[x3,x4,x5])*alternant(la,[x1,x2,x3,x4]), [x1,x2,x3,x4,x5],q)
    RHS = (q^(add(i*la[i] for i in range(1,5))+33)*(1-q)^11*(1+q)^2
               /pochhammer(q^(add(la)+15),q^2,2)/(1-q^(add(la)+19))
               *mul(1-q^(add(la)+la[j]-j+23) for j in range(1,5))
               /mul(pochhammer(q^(la[i]+6-i),q^2,2)*(1-q^(add(la)-la[i]+10+i)) for i in range(1,5))
               *mul(mul((1-q^(la[i]-la[j]+j-i))/(1-q^(la[i]+la[j]+13-i-j)) for i in range(1,j)) for j in range(1,5)))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class9_2():                           #checked
    la = [0,la1,la2,la3,la4]
    LHS = q_integral_over_simplex(x1^2*x2*(x1-x2)*(x2-x3)*(x4-x5)
                                      *alternant([],[x3,x4,x5])*alternant(la,[x1,x2,x3,x4]), [x1,x2,x3,x4,x5],q)
    RHS = (q^(add(i*la[i] for i in range(1,5))+37)*(1-q)^11*(1+q)
               /pochhammer(q^(add(la)+16),q,2)/(1-q^(add(la)+20))
               *mul(1-q^(add(la)+la[j]-j+24) for j in range(1,5))
               /mul(pochhammer(q^(la[i]+7-i),q,2)*(1-q^(add(la)-la[i]+10+i)) for i in range(1,5))
               *mul(mul((1-q^(la[i]-la[j]+j-i))/(1-q^(la[i]+la[j]+14-i-j)) for i in range(1,j)) for j in range(1,5)))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class10_old():                            #takes too long
    mu = [0,mu1,mu2,mu3,mu4,mu5]
    LHS = q_integral_over_simplex((x1-x2)*(x2^2-x3^2)*(x3-x4)*(x5-x6)
                                      *alternant([],[x4,x5,x6])*alternant(mu,[x1,x2,x3,x4,x5]), [x1,x2,x3,x4,x5,x6],q)
    RHS = (-q^(add(i*mu[i] for i in range(1,6))+48)*(1-q)^13*(1+q)^2
               /pochhammer(q^(add(mu)+22),q,3)
               *mul((1-q^(add(mu)+mu[i]-i+29))/pochhammer(q^(mu[i]+6-i),q,2)
                        /(1-q^(add(mu)-mu[i]+14+i)) for i in range(1,6))
               *mul(mul((1-q^(mu[i]-mu[j]+j-i))/(1-q^(mu[i]+mu[j]+15-i-j)) for i in range(1,j)) for j in range(1,6)))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class10_g(nu,m):
    return factor(q_integral_over_simplex(x2*x4^m*alternant(nu,[x1,x2,x3,x4]), [x1,x2,x3,x4],q))

def Class10():                           #checked
    mu = [0,mu1,mu2,mu3,mu4,mu5]
    def hat(mu,l):
        L = [0]
        for i in range(1,5):
            if i<l:
                L.append(mu[i]+1)
            else:
                L.append(mu[i+1])
        return L
    LHS = (mul((1-q^(add(mu)+mu[i]+23-i))/(1-q^(mu[i]+6-i))/(1-q^(add(mu)-mu[i]+10+i)) for i in range(1,6))
               *mul(mul((1-q^(mu[i]-mu[j]+j-i))/(1-q^(mu[i]+mu[j]-i-j+13)) for i in range(1,j)) for j in range(1,6)))
    RHS = add((-1)^(5-l)*q^(-add((i-1)*mu[i] for i in range(1,6))-23)/(1-q)^5/(1-q^(add(mu)+16))
                     *((1-q^(2*add(mu)+33))*Class10_g(hat(mu,l),0)
                         -(1-q^(add(mu)+16))*(1+q^(add(mu)+17))*Class10_g(hat(mu,l),1)) for l in range(1,6))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class12_old():                            #checked for la = [0,la1,la2,0], 2 hours and 45 min.
    la = [0,la1,la2,la3]
    LHS = q_integral_over_simplex((x1-x2)*(x3-x4)*(x5-x6)*alternant([],[x1,x2,x3])
                                      *alternant([],[x4,x5,x6])*alternant(la,[x2,x3,x4,x5]), [x1,x2,x3,x4,x5,x6],q)
    RHS = (-q^(add(i*la[i] for i in range(1,4))+42)*(1-q)^12/(1-q^3)^2/(1-q^4)
               /pochhammer(q^(add(la)+15),q,3)
               *mul((1-q^(la[i]+4-i))*(1-q^(add(la)+la[i]+25-i))
                        /pochhammer(q^(la[i]+8-i),q,3) for i in range(1,4))
               *mul(mul((1-q^(la[i]-la[j]+j-i))/pochhammer(q^(la[i]+la[j]+15-i-j),q,2)
                            for i in range(1,j)) for j in range(1,4)))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class12_integrand(y1,y2,y3):
        integrand = ((x1-x2)*(x3-x4)*(x5-x6)*alternant([0,0,0],[x1,x2,x3])*alternant([0,0,0],[x4,x5,x6])).expand()
        B = q_multi_integral(integrand, [x1,x2,x3,x4,x5,x6],[[0,x2],[0,y1],[y1,y2],[y2,y3],[y3,x6],[y3,1]],q)
        return factor(B)

def Class12():                            #checked
    la = [0,la1,la2,la3]
    LHS = q_integral_over_simplex(Class12_integrand(y1,y2,y3)*alternant(la,[y1,y2,y3]), [y1,y2,y3],q)
    RHS = (q^(add((i+1)*la[i] for i in range(1,4))+48)*(1-q)^15/(1-q^3)^2/(1-q^4)
               /pochhammer(q^(add(la)+15),q,3)
               *mul((1-q^(add(la)+la[i]+25-i))
                        /pochhammer(q^(la[i]+8-i),q,3) for i in range(1,4))
               *mul(mul((1-q^(la[i]-la[j]+j-i))/pochhammer(q^(la[i]+la[j]+15-i-j),q,2)
                            for i in range(1,j)) for j in range(1,4)))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class13():                            #checked
    la = [0,la1,la2]
    LHS = q_integral_over_simplex(x1*(x1-x2)*(x3-x4)*(x5-x6)*alternant([],[x1,x2,x3])
                                      *alternant([],[x4,x5,x6])*alternant(la,[x2,x3,x4,x5]), [x1,x2,x3,x4,x5,x6],q)
    RHS = (-q^(add(i*la[i] for i in range(1,3))+47)*(1-q)^17*(1+q)^2
               /pochhammer(q,q,7)/pochhammer(q^3,q,3)
               *(1-q^(la[1]-la[2]+1))*(1-q^(add(la)+23))/pochhammer(q^(add(la)+13),q,5)
               *mul((pochhammer(q^(la[i]+3-i),q,2)*(1-q^(add(la)+la[i]+26-i))
                        /pochhammer(q^(la[i]+9-i),q,5)) for i in range(1,3)))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class14():                            #checked
    m = var('m')
    LHS = q_integral_over_simplex(x1^2*(x1-x2)*(x3-x4)*(x5-x6)*alternant([],[x1,x2,x3])
                                      *alternant([],[x4,x5,x6])*alternant([0,m,0,0,0,0],[x2,x3,x4,x5]), [x1,x2,x3,x4,x5,x6],q)
    RHS = (-q^(m+52)*(1-q)^20*(1+q)^4*pochhammer(q^(m+1),q,3)*pochhammer(q^(m+24),q,2)
               *(1+q^(m+13))/pochhammer(q,q,11)/pochhammer(q^4,q,5)/pochhammer(q^(m+9),q,9))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False

def Class15():                            #checked
    LHS = q_integral_over_simplex(x1^3*(x1-x2)*(x3-x4)*(x5-x6)*alternant([],[x1,x2,x3])
                                      *alternant([],[x4,x5,x6])*alternant([],[x2,x3,x4,x5]), [x1,x2,x3,x4,x5,x6],q)
    RHS = (-q^57*(1-q)^18*(1+q)^3*pochhammer(q,q,3)^2*pochhammer(q^25,q,3)
               /pochhammer(q,q,17)/pochhammer(q^5,q,9)/(1-q^9))
    if factor(LHS/RHS)==1:
        return True
    return factor(LHS/RHS)
    return False


